Unsatisfiable Linear CNF Formulas Are Large and Complex

We call a CNF formula linear if any two clauses have at most one variable in common. We show that there exist unsatisfiable linear k-CNF formulas with at most 4k^2 4^k clauses, and on the other hand, any linear k-CNF formula with at most 4^k/(8e^2k^2) clauses is satisfiable. The upper bound uses probabilistic means, and we have no explicit construction coming even close to it. One reason for this is that unsatisfiable linear formulas exhibit a more complex structure than general (non-linear) formulas: First, any treelike resolution refutation of any unsatisfiable linear k-CNF formula has size at least 2^(2^(k/2-1))$. This implies that small unsatisfiable linear k-CNF formulas are hard instances for Davis-Putnam style splitting algorithms. Second, if we require that the formula F have a strict resolution tree, i.e. every clause of F is used only once in the resolution tree, then we need at least a^a^...^a clauses, where a is approximately 2 and the height of this tower is roughly k.

==> compil.sh <==
#!/bin/bash

latex $1
for i in $(ls)
do
	if [ ${i##*.} = 'bib' ];
	then
		bibtex $1
	elif [ ${i##*.} = 'bbl' ];
	then
		echo "bbl found"
	else
		echo "No bib or bbl file !"
	fi
done
latex $1
echo "44444444444444444444444444444444"
latex $1
echo "55555555555555555555555555555555"
dvips $1
echo "66666666666666666666666666666666"
ps2pdf "$1.ps"
echo "77777777777777777777777777777777"

rm *.aux *.blg *.dvi
echo "88888888888888888888888888888888"

